Li\'enard--Wiechert potentials and the electromagnetic memory effect

Classical electrodynamics is one of the most well-tested and understood theories in physics. After more than a century of history, it may be surprising that such an established theory still makes new predictions that have not yet been experimentally verified. A noteworthy example is the memory effect---a prediction that an electromagnetic wave can leave a lasting influence long after it has passed. This influence is manifested in a velocity ``kick'' on a test charge. This simple remark lies at the heart of modern investigations of the low-energy behavior of gravity, electrodynamics, and gauge theories and awaits confirmation (or refutation) through experiments. From a pedagogical perspective, this current research topic beautifully epitomizes how standard concepts from undergraduate electrodynamics can still lead to new physics. In this work, we use the Li\'enard--Wiechert solutions for the electromagnetic fields of moving charges to understand what the memory effect is, where it comes from, and how it could be experimentally probed in the near future. We also discuss the connections between the memory effect and other important topics in fundamental physics, as well as the search for memory in modern gravitational wave observatories.

==> anc/MemoryVectorPotential.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    421479,       7511]
NotebookOptionsPosition[    415792,       7423]
NotebookOutlinePosition[    416193,       7439]
CellTagsIndexPosition[    416150,       7436]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Li\[EAcute]nard\[Dash]Wiechert potentials and the electromagnetic memory \
effect\
\>", "Title",
 CellChangeTimes->{{3.994072919682829*^9, 
  3.994072940590605*^9}},ExpressionUUID->"aa87ad5c-931f-47f9-9a46-\
04a7138e0cbe"],

Cell["Memory in the vector potential", "Subtitle",
 CellChangeTimes->{{3.9940769318425713`*^9, 
  3.9940769401790943`*^9}},ExpressionUUID->"992a1a25-16c2-4e6c-934a-\
2996bff858cc"],

Cell[TextData[{
 "N\[IAcute]ckolas de Aguiar ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Alves", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "36879987-5de6-4453-86c4-e47676a9225a"],
 " and Bruno Arderucio ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Costa", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46b8b66d-e209-450d-9a86-e91e1c33da17"]
}], "Author",
 CellChangeTimes->{{3.997012855912509*^9, 
  3.9970128679902773`*^9}},ExpressionUUID->"3d407fd3-b3ce-4807-bc00-\
e4fc254889f4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "584b8baa-26d9-497b-98e3-43d1a250be36"],
 " Center for Natural and Human Sciences, Federal University of ABC, Santo \
Andr\[EAcute], Brazil\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf69789e-ffdb-416f-af2e-1dfed10db71a"],
 " Center for Relativity and Cosmology, Troy University, Troy, Alabama, USA"
}], "Affiliation",
 CellChangeTimes->{{3.997012884005496*^9, 
  3.997012931891247*^9}},ExpressionUUID->"7b1a501c-a52d-4ee8-9f45-\
2e7fa37b5dc8"],

Cell[TextData[{
 "This is a supplementary material to the paper \[OpenCurlyDoubleQuote]Li\
\[EAcute]nard\[Dash]Wiechert potentials and the electromagnetic memory effect\
\[CloseCurlyDoubleQuote], to appear in the ",
 StyleBox["American Journal of Physics",
  FontSlant->"Plain"],
 ". Here we compute and plot the Li\[EAcute]nard\[Dash]Wiechert vector \
potential sourced by a particle following an inertial-accelerated-inertial \
trajectory."
}], "Abstract",
 CellChangeTimes->{{3.994072955702936*^9, 3.9940730154808483`*^9}, 
   3.9940730459837933`*^9, {3.994073803827379*^9, 3.99407382979324*^9}, {
   3.9970130445195227`*^9, 
   3.997013092699049*^9}},ExpressionUUID->"4e8920a5-f210-4456-aa70-\
70792a11a918"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.994073096857766*^9, 
  3.994073098037838*^9}},ExpressionUUID->"04e12454-a1f1-4efc-a436-\
2fdf4db945a0"],

Cell[CellGroupData[{

Cell["Constants", "Section",
 CellChangeTimes->{{3.9940738518674498`*^9, 
  3.994073853524578*^9}},ExpressionUUID->"83123907-d6d5-4cb9-9982-\
4b68189951c9"],

Cell[TextData[{
 "Let us begin by setting the values of a few physical constants. We will use \
Mathematica\[CloseCurlyQuote]s ",
 Cell[BoxData[
  FormBox["Quantity", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "06b9df76-94b1-4be4-b69e-40a6d88e41bc"],
 " function to handle units. The speed of light is "
}], "Text",
 CellChangeTimes->{{3.994073105986536*^9, 
  3.994073181557269*^9}},ExpressionUUID->"e002ff72-92ba-45e7-a724-\
074b5fb129a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"Quantity", "[", 
    RowBox[{"299792458", ",", 
     FractionBox["\"\<Meters\>\"", "\"\<Seconds\>\""]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"23aeb543-2cfa-4fc6-a46a-5a4575eb796f"],

Cell["and the magnetic permeability of free space is ", "Text",
 CellChangeTimes->{{3.994073186443285*^9, 3.994073191489211*^9}, {
  3.994073348260957*^9, 
  3.994073354333661*^9}},ExpressionUUID->"6b5b51db-c40f-490f-97fc-\
6095ed96e882"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]0", "=", 
   RowBox[{"4", "\[Pi]", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]], "*", 
    RowBox[{"Quantity", "[", 
     RowBox[{"0.99999999987", ",", 
      FractionBox["\"\<Newtons\>\"", 
       SuperscriptBox["\"\<Amperes\>\"", "2"]]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9eaa5d72-6ae9-487e-b277-3f16f63b895d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Source Model", "Section",
 CellChangeTimes->{{3.994073858637982*^9, 
  3.994073859788776*^9}},ExpressionUUID->"07cece1e-c145-48f5-aadf-\
443aadf498e6"],

Cell[TextData[{
 "With these constants at hand, we need to set the details about the source \
charge\[LongDash]both its charge, and its trajectory. We pick the source to \
have a total charge of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Q", " ", "=", " ", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fd52b099-f499-42fc-adcb-1213fb12e776"],
 " C for simplicity (this is a large value, but the result is linear in ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "69cd7c41-fbc5-4b90-9d38-fcccd6a87c77"],
 ", and thus easy to adapt). "
}], "Text",
 CellChangeTimes->{{3.994073381366066*^9, 
  3.994073455755628*^9}},ExpressionUUID->"2c391463-4368-4439-8014-\
7be57772efcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", "\"\<Coulombs\>\""}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"e6e20190-2bfd-40e0-a180-6e9ab8c43408"],

Cell[TextData[{
 "The charge will be at the origin at time ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "38d87e73-6e2f-42fb-b5f2-b861380a818d"],
 ","
}], "Text",
 CellChangeTimes->{{3.994073472440436*^9, 
  3.994073486735497*^9}},ExpressionUUID->"509ee63a-dd04-4b49-a574-\
187f82c5fd61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalX]0", "=", 
   RowBox[{
    RowBox[{"Quantity", "[", 
     RowBox[{"1", ",", "\"\<Meters\>\""}], "]"}], "*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"ee242640-0e6b-4d98-939a-b8557fd0d00e"],

Cell[TextData[{
 "where the prefactor merely sets the units for ",
 Cell[BoxData[
  FormBox["\[DoubleStruckCapitalX]0", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3471dccc-c820-42b1-a096-ae2b2e93f8c9"],
 ". Notice we are keeping only two spatial directions, because the motion is \
assumed to be confined to a plane (for simplicity). Next, we set the incoming \
and outgoing velocities. If the incoming particle is taken to be in the rest \
frame (for simplicity), we can set "
}], "Text",
 CellChangeTimes->{{3.994073494673497*^9, 3.9940735841992903`*^9}, {
  3.994073675743222*^9, 
  3.994073683473363*^9}},ExpressionUUID->"86e33d18-b363-4013-8798-\
e53c12ad7c88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckV]in", "=", 
   RowBox[{"c", "*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994073679817005*^9, 3.9940736943144007`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"1b0c3581-0a4f-459b-9bb4-aa6e43bea988"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox["c", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c058b221-6bf3-4af2-a15f-77983f7db05d"],
 " sets the units. The outgoing velocity will be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", " ", "=", " ", 
    RowBox[{"0.5", " ", "c"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "db2482e7-c7f5-4669-87c4-d69e02112b60"],
 " along the vertical axis. Thus, "
}], "Text",
 CellChangeTimes->{{3.9940736981892557`*^9, 
  3.994073707160972*^9}},ExpressionUUID->"c3c8e8f3-0597-4872-a7d2-\
56615cf96f64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckV]out", "=", 
   RowBox[{"0.5", "*", "c", "*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994073721223325*^9, 3.9940737227451067`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6c693fce-9404-4891-921a-eda88cd928f4"],

Cell[TextData[{
 "Our model also depends on an acceleration time scale. We will take it to be \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"T", " ", "=", " ", 
    RowBox[{"1", " ", "ns"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4438366b-386f-4d4e-a3ba-999f309ecafc"],
 "."
}], "Text",
 CellChangeTimes->{{3.994073741496749*^9, 
  3.99407375743332*^9}},ExpressionUUID->"07aeff94-b578-49d8-aacb-\
51ecfcd9392b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", "\"\<Nanoseconds\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994073764162888*^9, 3.994073768660656*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"217dd05a-ecbe-422c-8e34-15e1d44ec9ee"],

Cell[CellGroupData[{

Cell["Trajectory", "Subsection",
 CellChangeTimes->{{3.994073865305455*^9, 
  3.9940738663147078`*^9}},ExpressionUUID->"e9cc2a49-eb42-4e56-8d78-\
c96cafd5a225"],

Cell["We define the step-like function", "Text",
 CellChangeTimes->{{3.994073870810788*^9, 
  3.994073880055937*^9}},ExpressionUUID->"46628208-01d1-4b61-aa6c-\
299cc6c93074"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"t_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Tanh", "[", "t", "]"}], "+", "1"}], "2"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Omega]", " ", "t"}], "]"}], 
      SuperscriptBox["E", 
       RowBox[{"-", 
        SuperscriptBox["t", "2"]}]]}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.994073883599792*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"1d51d8a3-21da-4a0a-b77f-22d04201b183"],

Cell["Let us see how it looks like.", "Text",
 CellChangeTimes->{{3.994073889356497*^9, 
  3.994073893993781*^9}},ExpressionUUID->"faf9540e-803c-4b0f-9028-\
2172e722ae64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"t", ",", "0"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
0\",ExpressionUUID->\"c66c6214-4681-4ab1-bf9d-8458132de90b\"]\)\>\""}], "]"}],
      ",", 
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"t", ",", "10"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
10\",ExpressionUUID->\"b9c41bcc-d054-4ddd-819a-2484ef654e05\"]\)\>\""}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.05"}], ",", "1.05"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9940738963503838`*^9, 3.994073936896174*^9}, {
  3.994073998036284*^9, 3.994074024591826*^9}, {3.994075215022347*^9, 
  3.9940752164631243`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3273ab9f-b0f7-43e6-8b21-1e73c58fd377"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          TagBox[{
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwt2nc8V98fB/CPPbP3TkgiIxRxz8mOSCqrspJUEoUQGeGrkJlUkhWSFQ0k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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {1}}]& ], 
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          TagBox[{
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwc13c8V98fB/AP2XvvrApJCsmI+/58rTRIKoRKGjSoyMiOyCoSkiR7pJBk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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {2}}]& ], 
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.24, 0.6, 0.8], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwt2nc8V98fB/CPPbP3TkgiIxRxz8mOSCqrspJUEoUQGeGrkJlUkhWSFQ0k
nw8hCSEJ2Xt/7B2/c3v8/sHz8Xqfc9733HPv5/OHvQ43zS5TEgiEMfQD/30I
8Ezt7oqS0J9NF1TuYTc39oVvbOKGOulB97CiEkWppZV/NslpvocpSRs7jE3/
88e/1wKwI+wh3Y2/cYuJBpsHYnB4oeFpIW5Sxd68ICzoxa5zfC7uVBdSZxBW
bbGHLurVv/Vqf9AEYzqN0tqBz3HbDevYB2Mn3tt+cvoP98CrHOH7mNl/TW8O
2/4bf8omPwSLP/7nhJw17kDF+MEQrH1rYlzq3L982IgnFDN3o5YQMPrnOeOg
UOy81bFkwpF//f0uuxiGOR58HdnE8m/9scuK4didHyE3rlSK4Os99TSJxCKn
vX4vl4r862f9eSSWTnf1eHAJ7lRX06lIrBEYc7/I+ZdfDn0QhYkXcX9ui8NN
WtBve4Q1x2QxY1f+zTea9TUGG8lL8vpuj5ut9+lKDLZR/3DA8gJumM0oEYtJ
UNx8d/s07hiB68GxmK/7kQuvj/2bj8dENw6TMqt/w8WGm9DdOxKPabiWc6cz
4p7vsRBMwE4/zAuQp8HdwnzFLAHzq445Y7gpjI+3MqpOwNqUrLYCRnCzuVi9
foz5c04ZTpfiJkTTJz7B2tuZpqrscRdpJK8+x4Ic31e+uYBbzJMbS8YOLdvE
P7b4l1/QDUvGwjmLNa4a4x540ML3AtM0s4xmU/u3XmK9XgqW9SNT2ZYNt2Xa
+qVU7IytCcMJpn/rufRGpWIE8lqvEi3ueUO50lTMmsXoP9ptIXy9aA6WNIzV
eKErfxx3SxM7MQ3zbtAM2K7Ebeo0qJqBSVqPnxkrw203+/dKBtY2GSPd8g63
99aTpxmYLMNIa0buv/qSEzsZ2KD+QwmjRNwTHl+bMjHD2o5vT2/g7jxlHpaF
CZNuch0Rws0X03glF2vkUPFQ5/03X9fK61zM9/LmT00O3EUTNTO5WAdjaLwO
PW7Ybe3xBos594zDbFkQ7983ISIPo5quYbvRiJuPh/SnACvWfOjm9hX3egr7
gULMLuZUy+1q3AZDEncKsQqV7mjfUtwn+RsZizCvQDJLeCbuQNHl/CJskltg
T4Yfbucj63TFWJJzv0vWHdzUC5IqxZjep8zG17dwR/bWOBRj6XbykUXOuPNI
1sRi7MIbHabKs7h1LtPeK8F+wJsMXbK46885crzH3l+voWHtFUBeLuJOLcWO
irkqZv3GLUtgGi7Fytt5L2q24R6x/SBVhpE0r7+7/hW3JceRojKsgZXjUv1b
3BMfeBvLsYESW1JQGG6/rH0HPmMOzgwzfEG44fIN78/YqFAJb9Fd3Mnd0fWf
salQ2pt9briPpl66XomtWOQLHzuPW6ws8hMRY9ze9F2Wx909TqVThUUVZWZF
yOBu1l29VYWxXTZpE5fEHWPonF6FcTenHTgtgDuhtIWyGhNLNejMp/63Hl33
t2pMRSdR5UoXP7KQGMetGswuUnG+Kxh3zfwe1XrM911cWJM/bp0C79v12OOe
JaEqb9x9RwLe1mMNsh9O5LjiFh+4LP8NO9yknuFljbv8Y61SA0bLomPOqYR7
6h5m1YiJqb6aoZXDXcAnndaIHbOhvb+5H/dJkfrJRsytoL5wUBh3Xp6SfxPW
ZWLMUMSAWy9xNK8Zy4s2rzg5yIdf3/7SpBas7uNHM9iD23S1tboFG+znmzz8
G7darPlsC8aj8IdbsAl399VM7VYsoMX25mQp7pBFt5VWzIz9qnhYDO4bC/Wu
P7H1uLvhRIC70X2W1IGNC1VN6anjXrUI2u3AOrJojZuVcZ+yrMJ+YyXlsey9
B3CPsxsTf2OuQ9nPNjlx97jV13diw4rteSoTvPh+x9PvdmNtn/hZPw/hrgvQ
P/EHI+nauuv04t5MNkv4g6VYTamcacNdr9oh24NZBhGIbhW4b/9svdKLNbfI
tr6JQQ4k2P+kGsAqrG8dPhyB501tffID2JuRj4/LQ/HcxunShQEsfF3L+psv
7lmZ3g8DmLaY1fCYI17P6l/qPoiV3gxd2auG523SuoRhLIOljz9pkAflSTMg
YgyLOw/o1Hpw84oJ149hwTmpy10dyIGHX6XQjGMOWpd+CDbidnzyOHgcE/ea
CHn5AbdpQ0jIBJbeu0jOisDHM03T5E5hcTJne/XD8DyvinJxCgu+875hIhDP
8xeq1KcxB3bvVzJeuFkTo5unsb26f60L7PB63ZL03RksNY+u7r0KnvOfjn1A
xmI2nEvMFXDXqX7oI2OBeg2pazLIJE1/O4F5zG4g8q6aGDJ0mqp3n8dEuTgU
PzPi8/nIHJZawFLuCiXX9HOjeuj7KGsRSzZUvPXzAe5LIwdYVzEJJsOGlhBk
GKJZrLeKvfnuIN4cgBwY7VB3bxUrP5nQVu+J577xT+ZX0XldU6q0xz00Sf1n
DeM583kpRw33Op1Z4waWwtlhlKWM+/qo9p5NTLJ9LiNDHpkgCbtMNjHlc2Jn
UyRxZ/Qv/9zEzCzuv4tnx/vh+C48toVFnz/heW+SC62vd/LdwR2MR8ih6e4I
bnamnDs7WEqPr6RPP26LbeuaHazgYt6v279wyxFo7XaxRltW1atVyGJfD50x
JQB6x1+rZ54i2w3HXMmkAMEu9t4HTiAP9P0aSaMGfY9sksu1keEYo2Y3NVB/
e55khCGTeIXlOWnA4so5etfDeL59YzyMBtgHGCYVC3Phnxdtvz1pAYw7XHps
kRPVF0eA2/Qg+Z1CT+MMMiH2NfUHerDeIUewGUce4BIK3KAHRYLSBoE9yKmk
72nBDED0lVBnTR0yZBSsf8EIdj7SrBs/58TPV4/bBjOw7qYU6n+MLLacE2Ow
B3zY3gVuMfh8b0PDk/YA1+Ob/8WF4usF5jMcYwG9DXO8v2/i88U0xj9kBRW9
v4/Y6SC3TH5dlWEHd6ly79ya5UD9GurJWXIB16c2tHYTyGwxUzSRXMBBnvOx
8TByjHeeA4kLGJ73K5buwvPN5nwZbsBXYjLbV4M8/0S5iIYHvHNYcjBKxnMl
qZQOXpCznr1w9Ak+/+bORU4+8PzRhUCpOOQWkFlqygeCy2tfUIQjixUE6TTx
gdMcSZ0fb+M5Q+ZQEz+Yq9IwkTDCx1u3Zc0JgiGLhR52PWTTNblfKkLg1+yr
67sQ2c5rstRfCFTwsz7oVsXzmYpsVmEQ4T74JUYc7+/8fXMNESC9N0zt7wY7
iRBu1W12UQzYB/6Q6MhB7rxUS5TdB8y7XmK9GciBxsqvLuwDhkpuliMpyGL7
tSij9gHlEbbIxQRkvmMT+8n7AL2B2RJLELKdd5VWmQQoYP1VpW+Fjzco/X5Z
CmQ4v/pjchb3r5zPL6RAUpXnyrlTyArZpsc6pEDQbZ4DjrrIpcUa/Qb7wdnf
FjGBisjOnSHzytJgK6XbpowBmU35it8BGTC/lutNosb70d1ovyYDRkzvxn3d
ZUP1ruUteTKgmVKo7tcKMsH2YKnSQZDudFFucRCZzfu0h54sMDg0sCVTjgyP
RwlGHwKPP48mJV/D3ZM326kIbLyf3TtyGbmxZPkUgxKQPnzKsc0W2eCQjYq6
EijPKZWnP4dcnygV/UIJ9MVH1N0G+Pxe57KuHQb7rykuG3IhZ34wLhBVAfMS
Y12jLMghUYULliqgrP8ZMZABuSUZtMSpgCe59Dw3/rKi+9EZcJleFQwEFmjr
tCELHY4T3VIFt+Q2Uxbv4vnBGiuCGqDOuHRN2h255QG3qI4aSORrUrFxQtZg
Z0gOVwOfqFIbv5kipz5PreFUB9TdupupkshsnyH94WMgMSz23KkfLOg8JBKl
n2iC8n5p5jxxZEaMnxh8HPhpUOQ/40Pmq3pIVXgcaD7tMn7Agtyg+uvjn+OA
ZPYw2mlzD+pn3M5DVQt8rZ3m2NuGbDc6fGFBC7S/KeBPDEI253m+4K8DEun/
Kw+5g6y1e7jyrQ6wuGx7/vYN5Dmn7D1jOqBbhO2FqRVyt88JdVNdMBjrLsak
iMyX6UiW0QNzd5T3Bw4wkwjbUzZbm/qgqJ253rUDOVL03ZMjBsBdcdT5YiNy
3XvhJg8DsDz1OFe9FDlnU41hwQBsXVyTW4lGNlkiLcyfAPQ65crXADIL3akp
1pNgHxvUOpvCRCI8AxQ6103BI4VB32vxyCxT148nmYJ10+CSwHBkRfC3rNYU
NMbWSOTfQpYV6torfhp4cJ6go9VH9jSVWBw4Dep4zBo/khlJhLi3pOY7Z4DC
kSXq5hFk4WYbifwz4JlFguZIF/J41wzT8BlwM6mjgK0GOcSa54npWcAncD72
ahIy8zXNBqVz4Jqwo7ngceSnGsa83BagXZMmWlEVOV5NxfSsBcBssr7qH0RO
CaNTTbAAnC8njnpwI8/pN7PyWIIKsRuCTZMM6HwEvlcQtwIsEl4D9+Jwk+L6
L54HxTLh14aG6UkEi31Jk0ftgGirXdnBLnpSIMGrJdDRDkTeUaP3bEZO+zob
GWMHLtdMvaIrQ16y/0Q/ZQf4bIwHZR+h8fIUj9+m2wP/WA7LO0dRnlI6OnXw
Epg6Mp1FkkP5L32Oa7aXgHnflxWGfSgvu6R5O/4SUDjoGZ+8B+UUVGcO/L0E
hmp+N1cN0ZECJfvzjH87AoP1ZF3mKGSd22lN2U7gfYpnwrlg5KOPGtJGnIC4
rslwyh3k+wU/+MSvgK3Y3UBFB+S5xKOrKVdAwUGHCvMjyH+VmF6mOgMu2/2H
0wZpSYSjtyU0aq+B/tq3YqqqtKTA/vPm2mk3gd+ZDZ2jssgeDaZW8zcB3yC8
qi6O6pkTxATE3IDp9o+3GAuyntVpMXc3QFKa09IfoyER0qOGl3ndQepLmcuW
iTQk+GZWPNXnFtCQu/XAOpKGFNhEz9aQfQt0lpflXwhGrlFqduq4Bdg6DFbt
XFF9JPngX+XbIIj5yn9X9VBOSqT7vHYbOPhkvPZdpSaRpAvlohM8wQ7tdJPf
DDXazz8Nbg2e4FmC0uK9IZSX5qt0ErxAW2GV+v1mlDt0PdW86QW0x/q/R2RR
k2Bxwun/zO4AiTNCc8nmKC/6mq2n7ANGZR8rET9QkWD+cmG2qz+QufdqbuIN
Ffo8jTLQqPQHrj/e53KkIYcHemWx3APr7h3iThHI1DevURffA4wfeTn32FGR
UonEmTiKQKBw/NmSNQMVya5GLCfUOQh4xuUWhuxQkqAdpel/T4JA+XD59YIl
StKAoNA32q9BQDvszzBFHyWJcFf6Ysj+YGD+Xag9p5iSRKLNon85Fwzunnv5
bvU8JSnVy8EtNDEEkLIK3cROo/FVxjG0zSGAep0oa6iH6s2xOkHaUPDo2UDm
CwWU178NpvcOBan9ex/r0KD515W9eS6FgbqrmZ5xBRToPIdvXLMIB+z3Xqse
okBuN/1CVRsJwj5I17OtEUgE38g6nj1RYHMu22pphkAi5R4o/3MuCgzZZvmV
dqI8PUskeDIKFB/PqNYqQnln0SU3/mhgRvPCxMKWQHKz7ezMb44BdZpCA2rn
CKSBhd7xgvUYoO713F3ICNXzK+3n3RcLxMefJgyqEkiBEZuMe31iwVJ9Yvd1
FgIp9bZiropMHNjPv7eJcHeXSEj44aKdFg/YHorO1zrtEouyor4faosH65vC
nBFmu8SYhNevYqkSQH2PgBW3zC7RrW9ZtvpKAnBO5Ro90LVDtDtj83ZW5THI
3U//1+wI8s3pvJtTiUBWlSz7ammbSDooN/264hlwOhQQUNa7TWwZSGG3o34O
XkqxtjV93SayNVUbtp58Djh45e+sPt8mKnwK2T/T/xysrblW6etso/VNqlVZ
X4DqsrlzUwlbxJjBl9u18S/B9tt7OTv3togKjiUaeyZeApVcli2Oq1tEg6tN
LE9EUkHOs0OpxzS3iEnVj70pPVNB1F3XqcjRTSLh+th/YvvTgKXm3D151U0i
H6FP/GpaOohTudeqLbZJnNA8/auzLR18l2ORsGTcJJZWGGXXUWcATOTQt8C+
DeKEKdDfey0D7Nu9wdkWtkG0zPXTWFLPBHOk2WyP3+vEoy+0DvGuvgL3dWZb
yrzXiN6vvzuo/XkNqg1mTilfWiOWKnQfeCycCwjG080FxmtEthRTiji7XOB3
brIxQ3yN6DbyBnpM5AIvp9H6qMZV4vwDOxoKQh5wDu8l2YutEid83va4nyoA
WZE9oIdxlei88TDvfnIBGIn5U2m+skIsNTDrPzlVAOyfdlUYNawQ3e7zQ6bw
QmCd+6tUxWOFSPo+GargVARONjYVMdQvE6VHDN37K96Chy2N8iHFy8QYZ/nr
fpNvQX3794Kd5GWi3VQbdxBPMdDt/Za35L5MFJqiT6xxLwbYXG1Or+AysfGH
HLuhXAlQYKtMfXtziej3SlJ9t/Qd4D5bEGPFu0i03LswlStdCoqlIsp1qRaJ
cGbp43fbUmC6cWVEkbxALPUT2bjwpBQ8TNl7lPHrAtHlto7PT7oysDOR0F/u
hRxj3yY+VwbG/O8eEuqYJ9bbTaj3tnwCrqdikz4fIBPDS4S5wBIR5Cwbzjym
IBOTaI+b/xYigaGn1NC1a44onjEdfBqSgPnInXGRB3PEHO7XMizhJAB8bFQD
J2aJNpu2P4oEqgBbxsF2rewZ4jMplePdJ6tB8Wota73EFNEQfDaLGqsBj3LT
q7GNSWLcs9EsE55acN0mwPN90yTR+a3/9St6tUCi7uifdK9Jomyh/9HU7FqQ
+PhNln/9BLFxTGafimsd8FWO1TzsMk5kbmc04GOuB1q3LlxPKRkh2kW/WyyN
+A5EpNREuMNHiNvij6TK6r6DrS7u1ogLI0SZAsl7XJSN4N3xH6o+NCNEs7tS
rj0+jUCKXYvyrMUwER6sjSi80QQYi/Y/ZdgaJFp/0mczcvoBXv0ZjZoM6SOS
Bu883G5sBd1+PC9fHO4j+kZIUb6bbQUsIvpFp4d6iYzRgwIxLG3Ayy6nrQz0
Ej3q2nzem7YBvdFrvA83/xB57qjkFXa0gYk5cqqMWxfx+bhkwOHJn0CGcrPk
+vl24nVpG0mSVAe4eFro3Z9LNcTrmvTuqwvdoIzx7q9qzy9gruya/drVIZAq
x/2zULwGLM/KFXMEDIEw08KW5B81gNtpRUQyYQicTRz+7nWgDqR8fqFwqHII
zO89WS3TWw+EGBKivrEPAyk14cI4nWbQZrTYOPlhGHwrsdV5+6AdtF/Y78Oz
NgI0amW/7B9oBxOMLFuJjKOgqGPjeIrqLzAVXDBJKzIKEjfiQcTwL3Di0Yz+
O51R4Ajq1S9r/gacqpmtIHYU7DYoKPIvdIHx1E6BJakxoDJEIRJk2Q/K8iw/
V2qPg0PlFgsKr/uBHveNldIz40AqLr9mYKMf3N/Wr029NA6Y0vJUUo0HgFwj
1fDR++Ng29SyZ3duAHgGah99UDUOeosKDxAVhwBPV5TVC/UJ8NLNpkbz4who
YLOaMRSZBMkXGAoe948AqQbG+f6DkyDJ4N2TWbpR8KH8rp292iSIEWO8/sJy
FNCavwg7cHYSBLa8Z/+7MQpkAme2msMngb3CHtsKjXFw9EhPkdvcJNg3/2lD
vXoSsH66P6P6Zgr4NWmHLM9Ogm7pZAXTj1OgI/c7SwH/FAjQpnY882UKPLz8
Z99e9ymQQdLq5P0zBea7N43pxKbBvGb0t2cM06CyVi39p/8MyM9jzUxymAZ8
GVWyUa9ngIcYmc/qxjS4FXjio96vGVBfui+L2nsaSB6zaiyTnQWpDEdthaOm
QWSR9+rLP7PAzmii2OLDNLB+/tHQRY0MMutpx6hoZsA7b/BL8jIZ8B7buBnI
MgNYzL/a9seQAee9jZBJ3hlQxfbbw2yCDI5jEyVBMjOAS/vuqWSjeeB599FE
o8kMuFv6zCd4cx7Q0/iqjsbPgBMZXU0mlotAwuVxSwfbLJgPLXCqvbEIBGx/
Ba7wzoIk5/u7x+4vAnpxx1Rq0VkwISeneKBgEQSXXU5YRn2HlwYmUFEvAXMX
ETERg1lQ37T/fGnhEqBWY1QpuDsL3Iq2lw7VLoFPdhsD/UGzgC++NfJV9xL4
MHb6MVX4LHC2vFsZR7MMhrWF/PYmzAL64ea9N84vg9iVFkL5m1mgv+45sZdu
BfDIuWbe7pwFc92GQUlCK8BByCOstXcWJH4WFWBVWgFuMR7b4sOzYCz4m9H2
hRWQlXqfOm12FoTtES7sKF4B69lRYsyUc6BOvMYzwmYV3P/Sw1UiPQd0jTmo
Vt6vAanUpq6hG3PgkT3Dwsa3NeCyOx/43H0OdHoS+nd618DN2HvfjDznwLWU
uXJ62nVw2Dw5KN4P1ZMbbgmZr4OpaOELVQ9Rfez9Ie3VdaBF8agv89Uc2Jvl
22LAuAG+yQRg/TlofLl7pbHIBvgoowI58ubA9pDtMwu9DRBdVnPZoRjVK2uY
XU/cAN9/M/TlVaL6juWqONVNsHMz1Grt1xwomZoufGK4CfqttGurO9H4naEX
yTabwM7+xKf//qB+9rf6ZIVtAtFQVv+dAVTvna9Y3rEJGl5EtqVOo3oBp7RB
ry2wrUZ3umZ3DkTb/g5U+LgNuvPd9Pr2kUHYjAYYa9wGj9SuFotJkcE9n/S/
z4e2gVLES4uL0mTgGn/Dl47lL/izcTG0VpYMTL5SefQ5/gU0yUszZipkwCKv
cCWSYwcs37ELvaFLBrQVjyW1pHdAcfWnJit9Mtgx2Bpe09wBKd5tYsdPkMGc
Q53dpas7QPZbAy+FMRk0J16wViftAEY33Sf6Z8ng0U648cSNXcASu7mxbo/6
i5hjSrm/C0hqbVefX0L98Z1tOPN0FwzpMz5XQ8+Fq5KoPrFmF3SVdl6/6kwG
+0usxb7vIUAqM7vJJ65kQDc+z5/uSIBJhosCar5k8NVEeI8pBwXMIdFsND0i
A65Dgzy3hCjg6cn6K+PRZGC355VYghQFbCHdkthBz9nmd1nlTnUKeN9HJG1f
PBnIntA4b3eJAv7QULI89YQMYrTPv3Z7RwH/TLhyyL8kgx5x0ZK4SjT/eKO2
WCoZHKAcrnhXTwE7KS33saaRQTXpWst6DwUU5lKhGksngxVN37VAGkrYkkLd
751FBtZHn+rGmlPC8qhrWUfyySCL9+KpEjtK6Np/TYO2gAyWVsWsfl2jhBIC
jO1tyJHvc1z4AyjhpsoVQaciMiAqlcanZVNCg5vbjzxLyEBC7vfg23VK2J0l
waBRRgaze7nvtT2jgnNGqgdDv5DB0btp7lWZVJD+x++H/DVkENwud7mogAou
TooF5SHz/Kd38lE1FUxVOASaa8kAm7kjYDhFBaWDhG0o6skg+kP3hyo1algx
lLoi3UgG3axXcou0qaEzv6NuDrLE1aUXL42poVbmLRupJjIoFWQO9benhj++
Cq+LNJPBQKDmGbUH1BA+GeanbCEDRaNUclEnNfSTkb8f95MM/DJlh18OUUMO
OZrSXeS6v6Udj2aoIUNf9+D1drRfRa2fXQg0UOlaosjxX6h/bqpIaWkaKNHi
G9TfQQY/+y9Lp96hgeuHA6nmusjA0+OgfTQPLRRnm35k34+uj5FcYb6XFsqq
hWWVIpe+LOYTkaWFt6yDOlgGyGC7Qa0l7zgtrGIUeVCKHLzXADS40MJACn1f
iiF0XpsdhWm+oPk0gu5fHyEDBUdpn8YmWtgi56X0Hrl1Y7o9vpMWGogcEd5B
5pK8HSk+RwtF0w8XRI2SwbO7QVuAnw62XI1ZyRhD91s6pcv3Jh0M7NmqKUDv
dYNKexUtXzpIiK/im0WePCMZyxBKB9PfONbJTKLzGJBnkPSMDn19FFXNRC7+
Vf7xfS0dzAu5mxg9RQaVwb8fzwvSw5BOodoTM2Twu4fNzKmeHk6ccLQwJ5OB
YcTlTo82esjozrIYgFyhVm5zv4ce3qhklnyNnJp46XrqPD1U+Y/echPZ2fRD
SDcfA3R4E7YnaR49H1/OfzS5ygCD/UQiqhbIwOVWkebF2wzwm9wVkVHkPjGa
muv+DFA8fduSfhGdf/+ClvBYBjh1yv+rMXLEEYqp6jIGWGzgktaOLPQmS+gI
IyOMFKPcbVtC+2u1la7LxQi7XUevLiAT6E0PnBVhhFwr4+Gsy2Qw4rih4q7E
CPWrj40ZIueLnDz1xpoRWs+bKlUiY3ELQaJvGKEWgS7vyQp6vn00xulOMsHm
/S/yBdbIQMax/tecORNUmJmvUUJeMjlb88ueCbK58D03RA6TcEnLuMME5+6n
hvkg5/14fh5kMMHcDdsb7cgbkls/vDaZIIEoyRiwjq6P7b/KizTMkE9B92I8
cuQWR74OGzOk5HT0yUYWa5V5yCHFDN3I8yw/kPX8rHUKTjND/4+SRMENMohr
KysdzWGGh+QZCt4gX/ism91YwgwjLtz5WYEsmdP6uKSSGVqn3G1oQi71n7wV
1M4Mq7vU5cnIfdL8csKEPZBwfnNAfhNdX4B32lmLPVDlzIOTr5G/HDzy8AsN
Czw0wIYFbJGBjfzZjAVWFthC/ynjIfK6knuFqAAL7PaJmXmMLKv+Zu7uIRZ4
dKJfOg85wUD0jLIFC0xk6znzG9npMp3QqxwWyDxrWyi9je7PVQmVn8VofL2t
sxLyM5fjJhSfWeA14zp6DeTm23cDL7ayQDsXIuEU8pFg8gj3JgvMqqNvv41M
//J3fpgRK7zADY+VIaenL9e9O8cKM5Pvh1Uha2SxDwzZssKBKw0V35Dd8o04
gAcrJIapTHchd30ieq0ls0IeBvlzG8i5ndnAeY4VirveeqD8lwykGComMg3Y
4Hee0NIXyItfD11LN2aD185dzchArgxLm35pxgYdQUrAa2Rz6v/mnl1gg+eu
RTC/Rw7dPb0c48YGw4cs/b4jj6yM7/olscHt422tK8hF76yDfF+wQcrrXEOb
yH63myi909ngywe1o7vIXAvFNLfz2OAU48JXhh0y0J7xZ7pKYoPmfF82hZDT
hzh5z02wwb7vrMrHkV3TwpLMZtlgrqL6A11kdbsNftNFNmhSkPHzBHJbb5+Q
0TYbFLNPMTBDpuh6LX6cjR0eitzzwQHZ7gc4JHeUHdLGd70LQhauuK5LE84O
XZj4xkqRufg3N12j2KEC/WPzCmRmr/Cizjh26GjY8pmIvC3/SjDvBTss3xpx
q0PuzuhbMCthh16CCi4/kRMjTqek9rFDI7Mv36eRH030n2EcQfOVa5fMIYfq
ujJ4TLLDub+LcQvIHrsPPfSX2aEyldKxNWSz2zWGcwwccEzOXZFyF32fOH9k
7ZgKB9TMP1bHg0xbWpv3Sp0DmumxqPMj/+U668AKOWAqlX62IPJMs1vTkCEH
XK9XdBVDbtDKzXhgxwFd1doKDyD/JyNs+juCAwYGdbAdQyZsUr6+NcQB/agG
31sh2w13LQWMc0BZizaL88ikxiIsaoYDtpq+XrmAHPjSpj17lQPKWSlK2iHv
6pTv9jBywhy+mrNOyDvR7ub6hzlhyFPPHXdkGx+DtLNHOeFQnO2l28iVDqIz
9pqcsDqyvsYD+Z5KU5CfPifkzFT3v4NfT7d0/tvznLAkJKbWD3lbcoBKKIQT
NoTofQpDvsD60eTAA07IqM4x8x9yxXrUU9VHnLBtvJ//AbLf92Pyp5M4ofih
ly4RyFtuT6zD8pDN75KjkTc/mbydb+eEJvx9bknIa6c/29RKcsG3cTdispGD
uwp7sYNcMJxHOSgH33/79AulClxQg+/6zdfIUm7/Wb85xgXFHPV03iCffXTa
PPY0FxzIdWspQC5qGDW+6M8F19tOer9H1jDrbOwI5oJtsUe0PyB/7WowMg3n
gi59G0wfkfsmCk9ox3PBVzFCT0qRmel8dQ+85oLZC74Jn5CvarNorrRzwZhj
rgpVyMsNhArXbi5oTen+B3eg2ZL6RD8XZDucHlKNnGTfefTPFBf8GZfR+gW5
LiBduYrADXsyX5vXIYtXqMpGyXJD+difbN+R/yjbCkqGcMOvWTmXfiI7baiw
hj7ghrOPp7pxz39mphp9xA11P86atiNT65dPZT7lhj6dOmq/kA9ZcZdLFKKX
08vYrQ68H//vlhLd3LA3xf5ENzKjVvrJkH5uWGxxuAD3Y1ofODLCDR9GrrH/
Qc6NlpLOJHPDyEyHDtw/04LW9tHwwEOhbGd68f2uO5K4T4EHOu8TFBnA9/ch
y8P7KjxQ+Zr5bdzqp0b9h9V5oExn/lfcpzrjLmfo8sCI7PIbg8jeU7PK+87z
QAfJqMIh5O8smT/Fw3ig0iFG5lFkNws2dvEeHmhg3Ks6ieyQI/9McpAHSo+9
u4n73IbJvgNjPPBi8U42bvXnUSoK8zxQw3mOZwqZpp/RGqPmhVPijnO4nznR
ZFjL8sLyqsaQGeTIjxKyNoq8sJnN6T3uAHqd9/aqvNB3X9gobsfc4K/OkBde
MbTVmUWWn9ud9jrLC59vPt7GXeO5qRzvxwtL/Fgsycgf6vgrE4N4If3D50G4
X/Oq6T8L44XtZFIu7kdld6zSYnhhamPnFm6rv8v+hZm8sNLT8uk88lwIue57
Iy+8MeNSvYDMnzBiSS3MB3foRX4uIR+9L8rjIc4HWZ8xLOM2v2X9c3g/H3SR
TuZaRo4zbTH+osQHZf6WncXNvKdCK9iAD1arL7bg3gmNlyV48EG2PIHyFWQh
z+bJmz58cG/w4C/cxxwZsvvv8cE8zYsLuL21AvYSH/DB09Fe+1eRF3au8dx7
yQebTurF4B65o0XYbuCDzCuEc2vIlFf8P19v4YPt39xccIuZl/r++cUHGWHa
fdwXlQ+tlA/wQYMKvbe4O+b5p3xW+WAW/MCwjvzt6sLPtb38UEH+XSHugvOp
2Uve/DD5oEb7BrLy732btPf44RWH1mHcn8yyTwrc54cFACzhrj9RsACj+KGs
bxb7JvLwkYpjj9L44Vx0/kncfFydP6Qb+OEzhflPuFOiz4tr/OCHuqc0vuGW
ZOr3ONXOD0e6nDpwK1GO8Xv18UPTUMt53MbzS5e+LPLDdr2P4lv4+6iRdf2i
oABst88Jwk1vEG/oLiYAN49SROGO/sLzIkRSAHY6aybhTi4X1nojLwA9luwK
cH/MORi5ri0AH7pf6MI9E6IvFu8iAMkVdjLbyBaaAQb1nwUgn4B1Oe6elTHW
6moBmLR4uxq3Q4HJ709fBWBBhU8DbhdREafCVgFYM32iG3cwxef7iaMCcIKG
cgN3Qe1mpeMeQRh+YFPpL76f9xzCbDgEodPFSTXcZaoNxpa8glDD6SvEXZP9
tMdoryB0TjU1wd314OimkoogVNVOdsZNbeKlQnFREJKsjz3D/ZC2b3vTXhD6
Tcuk4mYl6tYsOwlC3gamLNwCCtxnJtyQKdPf4pbneOf2I0QQUmtJ1OO27lh4
8yJPEA4zpSzifmtzQ1x9WxCuXtLDdvDrfT8vnEohBOH4Xy3cXMwe/LR0QvAi
KUcft1eZL1sbuxCs3Oo0xa3OFb5zdb8QXDqa7YC7+lt691MzIej3mScE920x
qY5dCyEY1MQRjlvizuvWyxeFYLYMdSTuMImiekVnIbiIfY3HbRTw+cM3fyHI
ONiajrtduTNuI0cIar1iI+IOjTj/yLZACDqcd63GrTrU96C2RAi20H2pxZ0U
PRoYWykEL2WebsR9cWrR9UC7EKQOoe3CPfZyj5HVrhBUaxqax73OqE1Vdk4Y
GjJtCOwic8yxJFRbC8N51iPCuA+2dks02grDCc+borhtntzS678qDKlSfuzD
/WVf+gOae8Iwa8BEFvcjDQo2syzk5rMauKsonypeLhKGvT8lIO7leoUz3uXC
MK59UBu39Tm7xJRmYcisJWGEW9KVKDS9KgyXy9stcVsqW2A7BBGo+ITnAu6H
m3O27EwikF7ZwBb3fJhIxhFRESi0ePcy7oqX/gdC9EWg3ZacO26z1mOqwkki
sMNiK/RfP5ndRhcyRCDTblo4bgVvH/vnBSIwa1wtAjeL6MdI/loRaPoFi8H9
zUVpmHtRBIYdevUU91HYun72rwik9e57jjuL040lgV4UKl9iSsEdUp6vxiEq
Cg0UjqfjhvQHYlhOikLxH/tycYsUOn2KdBCFTmHt+bi3z2WOMfqIwp30C29x
f8wQ1aTLEoW0yxsfcScYXnQOrRCFKjc4PuG+tfAsnuqnKOzooK/EbZrUWRk0
KQoLsvtIuP///+TQSe/xF9z/A7m7YpU=
                 "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
              "Charting`Private`Tag#1"], 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.95, 0.627, 0.1425], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwc13c8V98fB/AP2XvvrApJCsmI+/58rTRIKoRKGjSoyMiOyCoSkiR7pJBk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                 "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
              "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-7.999999673469388, 7.999999673469388}, {-0.05, 
              1.05}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-7.999999673469388, 7.999999673469388}, {-0.05, 
             1.05}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwt2nc8V98fB/CPPbP3TkgiIxRxz8mOSCqrspJUEoUQGeGrkJlUkhWSFQ0k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             "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
          "Charting`Private`Tag#1"], 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwc13c8V98fB/AP2XvvrApJCsmI+/58rTRIKoRKGjSoyMiOyCoSkiR7pJBk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             "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
          "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-7.999999673469388, 7.999999673469388}, {-0.05, 
          1.05}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {{-7.999999673469388, 7.999999673469388}, {-0.05, 1.05}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*Cell[\\\"\[Omega] = 0\\\"]\\)\"", 
       "\"\\!\\(\\*Cell[\\\"\[Omega] = 10\\\"]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", "None", "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9940739380573883`*^9, 3.994073945055339*^9}, {
   3.994074019726625*^9, 3.9940740252419024`*^9}, 3.994075217360812*^9, 
   3.99407584679116*^9, 3.99407698540981*^9, 3.997090263860862*^9, 
   3.9970903469186497`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d6c7778c-ed4e-43e7-896d-7228dca7afbe"]
}, Open  ]],

Cell["\<\
In order to write the trajectory, it will be convenient for us to integrate \
this function already. This will make it easier to handle the units a \
posteriori. Hence, we define \
\>", "Text",
 CellChangeTimes->{{3.994074064640593*^9, 
  3.994074106006671*^9}},ExpressionUUID->"fc50130c-00a6-44c4-9be6-\
56f1c4da900f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HInt", "[", 
    RowBox[{"t_", ",", "\[Omega]_"}], "]"}], "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"\[Xi]", ",", "\[Omega]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.99407411492251*^9, 3.9940741199766417`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fe3f8214-43af-4c8a-9fb5-9e415a752d95"],

Cell[TextData[{
 "The Gaussian factor in ",
 Cell[BoxData[
  FormBox["H", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f30b5242-d177-45d2-9a7c-c65072d5ab07"],
 " may lead Mathematica to complain about very small numbers. We are not \
worried about those warnings, and therefore we will turn them off. "
}], "Text",
 CellChangeTimes->{{3.9940741372583027`*^9, 
  3.9940741877275057`*^9}},ExpressionUUID->"c0ad0c97-195a-408c-a19e-\
667e07cd830c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "munfl"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.994074295647077*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"3c5f9582-d8ae-40e3-a2a2-f83cf3969d6a"],

Cell["The velocity of the particle will be then given by ", "Text",
 CellChangeTimes->{{3.994074304391765*^9, 
  3.994074311240546*^9}},ExpressionUUID->"0da4f894-e939-4f45-bd4f-\
6e62695b2aa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalV]", "[", 
    RowBox[{"t_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{"\[DoubleStruckV]in", "+", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       FractionBox["t", "T"], ",", "\[Omega]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckV]out", "-", "\[DoubleStruckV]in"}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.994074313486978*^9, 3.9940743387235527`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f1e11760-cfec-41e0-a7c9-746b9cece8a0"],

Cell["The position, instead, is given by ", "Text",
 CellChangeTimes->{{3.994074343035974*^9, 
  3.994074346831997*^9}},ExpressionUUID->"b112ebf1-3358-4738-9d0c-\
3d1c1eb05164"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalX]", "[", 
    RowBox[{"t_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{"\[DoubleStruckCapitalX]0", "+", 
    RowBox[{"\[DoubleStruckV]in", " ", "t"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"HInt", "[", 
      RowBox[{
       FractionBox["t", "T"], ",", "\[Omega]"}], "]"}], "T", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckV]out", "-", "\[DoubleStruckV]in"}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.994074348625601*^9, 3.994074377480418*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d34e5bad-5d05-46bd-b237-f35b8e4c6b7a"],

Cell["\<\
Note: the expression for HInt is more easily given in terms of complex \
functions. Nevertheless, HInt is a real function. As a consequence, \
Mathematica may often output the position as, for example,\
\>", "Text",
 CellChangeTimes->{{3.994074934073148*^9, 
  3.994074972325992*^9}},ExpressionUUID->"9a6fda3e-37b7-4255-a1da-\
37200dfc56a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[DoubleStruckCapitalX]", "[", 
  RowBox[{
   RowBox[{"Quantity", "[", 
    RowBox[{"3", ",", "\"\<Nanoseconds\>\""}], "]"}], ",", "5"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.994074974007862*^9, 3.994074987375667*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"74548539-46b1-499c-9f7a-62f719685cbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{"0.`", "\"m\"", "meters", "\"Meters\""},
    "Quantity"], ",", 
   TemplateBox[{
     RowBox[{"(", 
       RowBox[{"0.4062839868887673`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "\"m\"", "meters", 
     "\"Meters\""},
    "Quantity"]}], "}"}]], "Output",
 CellChangeTimes->{{3.994074988247377*^9, 3.994075004552431*^9}, 
   3.994075857640924*^9, 3.994076990673123*^9, 3.997090268915512*^9, 
   3.9970903527478*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d80e994c-c239-4214-a5fb-6a66e2ba88ce"]
}, Open  ]],

Cell["\<\
Notice, however, that the imaginary part vanishes\[LongDash]this is always \
the case. It is possible to write HInt in terms of explicitly real functions, \
but this is unnecessarily complicated.\
\>", "Text",
 CellChangeTimes->{{3.994075008615376*^9, 
  3.994075044406612*^9}},ExpressionUUID->"f26e295b-c4dd-4cc0-9c10-\
5bd29c1e0236"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Li\[EAcute]nard\[Dash]Wiechert Solution", "Chapter",
 CellChangeTimes->{{3.994074507527625*^9, 
  3.994074514129369*^9}},ExpressionUUID->"11223051-9c9c-4f14-adbd-\
d06f863420ca"],

Cell[TextData[{
 "Our next step is to write down the Li\[EAcute]nard\[Dash]Wiechert vector \
potential. For that, let us begin by defining the quantities we use to write \
it. All of these quantities will be defined as functions of retarded time\
\[LongDash]there will be no need to evaluate them at \
\[OpenCurlyDoubleQuote]usual time\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "51c372d8-9737-4f39-9dac-f11d6884889c"],
 "."
}], "Text",
 CellChangeTimes->{{3.994074518004723*^9, 
  3.9940745923426332`*^9}},ExpressionUUID->"547aa205-2915-4166-8635-\
09dbbf4faa40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckN]", "[", 
    RowBox[{"tret_", ",", "\[DoubleStruckR]_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Normalize", "[", 
    RowBox[{"\[DoubleStruckR]", "-", 
     RowBox[{"\[DoubleStruckCapitalX]", "[", 
      RowBox[{"tret", ",", "\[Omega]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"tret_", ",", "\[DoubleStruckR]_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"\[DoubleStruckN]", "[", 
       RowBox[{"tret", ",", "\[DoubleStruckR]", ",", "\[Omega]"}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalV]", "[", 
       RowBox[{"tret", ",", "\[Omega]"}], "]"}]}], "c"]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.994074619563059*^9, 3.994074652656333*^9}, {
  3.994074769193643*^9, 3.994074802936921*^9}, {3.9940748665696087`*^9, 
  3.994074879194438*^9}, {3.9940758088194313`*^9, 3.994075812405197*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d74615a2-aa40-485e-86c2-eba973ff606c"],

Cell["The Li\[EAcute]nard\[Dash]Wiechert potential is then", "Text",
 CellChangeTimes->{{3.994074809559998*^9, 
  3.9940748174938993`*^9}},ExpressionUUID->"4c2f337b-0f2c-440d-bde6-\
ee807f7bea84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalA]", "[", 
    RowBox[{"tret_", ",", "\[DoubleStruckR]_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Mu]0", " ", "Q"}], 
     RowBox[{"4", "\[Pi]"}]], 
    FractionBox[
     RowBox[{"\[DoubleStruckCapitalV]", "[", 
      RowBox[{"tret", ",", "\[Omega]"}], "]"}], 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"tret", ",", "\[DoubleStruckR]", ",", "\[Omega]"}], "]"}], 
      RowBox[{"Norm", "[", 
       RowBox[{"\[DoubleStruckR]", "-", 
        RowBox[{"\[DoubleStruckCapitalX]", "[", 
         RowBox[{"tret", ",", "\[Omega]"}], "]"}]}], "]"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.994074818592629*^9, 3.994074888108838*^9}, {
   3.9940753193866*^9, 3.9940753212855577`*^9}, 3.994075991484892*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"8ce6ce34-a06a-4522-b67c-fe0768f92929"],

Cell["\<\
Let us define one additional function that takes care of the units and \
directions.\
\>", "Text",
 CellChangeTimes->{{3.994076183136218*^9, 
  3.9940762228122797`*^9}},ExpressionUUID->"66455c3c-c4e8-4afd-b070-\
f058faf39298"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ay", "[", 
   RowBox[{"tret_", ",", "d_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{"QuantityMagnitude", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalA]", "[", 
      RowBox[{
       RowBox[{"Quantity", "[", 
        RowBox[{"tret", ",", "\"\<Nanoseconds\>\""}], "]"}], ",", 
       RowBox[{
        RowBox[{"Quantity", "[", 
         RowBox[{"d", ",", "\"\<Meters\>\""}], "]"}], "*", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], ",", "\[Omega]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    FractionBox[
     RowBox[{"\"\<Volts\>\"", "\"\<Seconds\>\""}], "\"\<Meters\>\""]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.994075549332799*^9, 3.99407559972234*^9}, {
  3.99407568708267*^9, 3.994075689142213*^9}, {3.994076225831229*^9, 
  3.9940762388146143`*^9}, {3.9940764586224203`*^9, 3.994076460950286*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"14d1f125-b440-466d-82f4-956b96726ea3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Chapter",
 CellChangeTimes->{{3.994075062991659*^9, 
  3.994075064471426*^9}},ExpressionUUID->"2776c639-17a0-4b17-9074-\
91022bbfd59f"],

Cell[TextData[{
 "Let us now see how the vector potential looks like at two different \
observation points. We will pick ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckR]", "=", 
    RowBox[{"(", 
     RowBox[{"10", " ", "\[DoubleStruckX]"}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "197269f7-8e21-4dcc-9776-ea2880a20b35"],
 " m and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckR]", "=", 
    RowBox[{"(", 
     RowBox[{"100", " ", "\[DoubleStruckX]"}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "411a0e52-4814-4fdd-988c-3d9cdd910a77"],
 " m, and plot the ",
 Cell[BoxData[
  FormBox["\[DoubleStruckY]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5f4437ac-059e-401c-8f8d-85365fe37baf"],
 " component of ",
 Cell[BoxData[
  FormBox["\[DoubleStruckCapitalA]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3257e689-7043-4a94-9ac3-9e24e21099f2"],
 "."
}], "Text",
 CellChangeTimes->{{3.994075077711492*^9, 
  3.994075129581045*^9}},ExpressionUUID->"49524974-cc8e-4830-9833-\
f4de1c805153"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Ay", "[", 
        RowBox[{"tret", ",", "10", ",", "0"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
0\",ExpressionUUID->\"b6af6d6e-a3da-439f-99d5-c03810296a3e\"]\)\>\""}], "]"}],
      ",", 
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Ay", "[", 
        RowBox[{"tret", ",", "10", ",", "10"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
10\",ExpressionUUID->\"493b20ae-2179-460d-8013-a208b53c4cf6\"]\)\>\""}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tret", ",", 
     RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", 
   RowBox[{
   "PlotLabel", "->", "\"\<\[DoubleStruckR] = (10 \[DoubleStruckX]) m\>\""}], 
   ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(t\), \(ret\)]\) (ns)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(A\), \(y\)]\) (V s \!\(\*SuperscriptBox[\
\(m\), \(-1\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9940751404942427`*^9, 3.9940752771834583`*^9}, {
  3.994076158219851*^9, 3.994076179730921*^9}, {3.994076338379429*^9, 
  3.994076403254331*^9}, {3.99407660519531*^9, 3.994076607757725*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9bb9ee97-7813-4c7f-94cb-dfaec2f158bc"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          TagBox[{
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwt2nc8Vf//AHDzWtl7U0hGRqmP4rxOqEQke2S2CGWlooGkQVmRFcpI2SNb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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {1}}]& ], 
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          TagBox[{
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwU1nc8ld8fAPBrj4TslVnIF4kolfu5hYaiopCESppUVAohCqGsCGXvkZ3N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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {2}}]& ], 
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.24, 0.6, 0.8], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwt2nc8Vf//AHDzWtl7U0hGRqmP4rxOqEQke2S2CGWlooGkQVmRFcpI2SNb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                 "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
              "Charting`Private`Tag#1"], 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.95, 0.627, 0.1425], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwU1nc8ld8fAPBrj4TslVnIF4kolfu5hYaiopCESppUVAohCqGsCGXvkZ3N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                 "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
              "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-8, 8}, {0., 1.4655952832392898`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-8, 8}, {0., 1.4655952832392898`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwt2nc8Vf//AHDzWtl7U0hGRqmP4rxOqEQke2S2CGWlooGkQVmRFcpI2SNb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             "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
          "Charting`Private`Tag#1"], 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwU1nc8ld8fAPBrj4TslVnIF4kolfu5hYaiopCESppUVAohCqGsCGXvkZ3N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             "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
          "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-8, 8}, {0., 1.4655952832392898`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(t\\), \\(ret\\)]\\) (ns)\"", HoldForm], 
       TraditionalForm], 
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(A\\), \\(y\\)]\\) (V s \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(-1\\)]\\))\"", HoldForm], 
       TraditionalForm]}, AxesOrigin -> {0, 0}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, PlotLabel -> 
    FormBox["\"\[DoubleStruckR] = (10 \[DoubleStruckX]) m\"", 
      TraditionalForm], PlotRange -> {{-8, 8}, {0., 1.4655952832392898`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*Cell[\\\"\[Omega] = 0\\\"]\\)\"", 
       "\"\\!\\(\\*Cell[\\\"\[Omega] = 10\\\"]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", "None", "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.99407524945431*^9, 3.9940752940859632`*^9}, 
   3.9940754068237143`*^9, 3.994076262939925*^9, 3.994076427728929*^9, 
   3.994076629001058*^9, 3.994077011800618*^9, 3.9970903012075787`*^9, 
   3.997090373677454*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"faaa1abc-9014-4445-b26a-ab0ff0d50bef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Ay", "[", 
        RowBox[{"tret", ",", "100", ",", "0"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
0\",ExpressionUUID->\"a46794d2-4e16-4af8-b0d3-44250228fa06\"]\)\>\""}], "]"}],
      ",", 
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Ay", "[", 
        RowBox[{"tret", ",", "100", ",", "10"}], "]"}], 
       ",", "\"\<\!\(\*Cell[\"\[Omega] = \
10\",ExpressionUUID->\"76262c41-234e-4c46-8ccc-763e9b70feab\"]\)\>\""}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tret", ",", 
     RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", 
   RowBox[{
   "PlotLabel", "->", "\"\<\[DoubleStruckR] = (100 \[DoubleStruckX]) m\>\""}],
    ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(t\), \(ret\)]\) (ns)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(A\), \(y\)]\) (V s \!\(\*SuperscriptBox[\
\(m\), \(-1\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994076671709077*^9, 3.9940766778048553`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1ee00f1e-d828-4155-86a8-07882f9399c9"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          TagBox[{
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwt2mk0VV8bAHDz7LrGzFNCkshUytm7jPGnUobImKQMmUIICRFJpiSZSUgK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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {1}}]& ], 
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          TagBox[{
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwU13c8V98fB3A7e5UtpEFIRrvc96eQ4kslOztKhYQiI1KZJSTZI6uQZBPu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             "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {2}}]& ], 
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.24, 0.6, 0.8], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwt2mk0VV8bAHDz7LrGzFNCkshUytm7jPGnUobImKQMmUIICRFJpiSZSUgK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                 "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
              "Charting`Private`Tag#1"], 
             Annotation[
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.95, 0.627, 0.1425], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwU13c8V98fB3A7e5UtpEFIRrvc96eQ4kslOztKhYQiI1KZJSTZI6uQZBPu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                 "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
              "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-8, 8}, {0., 0.1494350578555856}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-8, 8}, {0., 0.1494350578555856}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwt2mk0VV8bAHDz7LrGzFNCkshUytm7jPGnUobImKQMmUIICRFJpiSZSUgK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             "]]}, {{Legended}, Charting`Private`Tag, {1}}], 
          "Charting`Private`Tag#1"], 
         Annotation[
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwU13c8V98fB3A7e5UtpEFIRrvc96eQ4kslOztKhYQiI1KZJSTZI6uQZBPu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             "]]}, {{Legended}, Charting`Private`Tag, {2}}], 
          "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-8, 8}, {0., 0.1494350578555856}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(t\\), \\(ret\\)]\\) (ns)\"", HoldForm], 
       TraditionalForm], 
      FormBox[
       TagBox[
       "\"\\!\\(\\*SubscriptBox[\\(A\\), \\(y\\)]\\) (V s \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(-1\\)]\\))\"", HoldForm], 
       TraditionalForm]}, AxesOrigin -> {0, 0}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, PlotLabel -> 
    FormBox["\"\[DoubleStruckR] = (100 \[DoubleStruckX]) m\"", 
      TraditionalForm], PlotRange -> {{-8, 8}, {0., 0.1494350578555856}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*Cell[\\\"\[Omega] = 0\\\"]\\)\"", 
       "\"\\!\\(\\*Cell[\\\"\[Omega] = 10\\\"]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", "None", "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.994076702131525*^9, 3.994077033789863*^9, {3.997090315119728*^9, 
   3.9970903381106586`*^9}, 3.997090395393326*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"78a0fa06-ebec-403f-b4ca-13fca9649df4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 755.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"15.0 for Linux x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"258c01fa-2210-4ead-86d1-039e04ece18b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 232, 6, 96, "Title",ExpressionUUID->"aa87ad5c-931f-47f9-9a46-04a7138e0cbe"],
Cell[811, 30, 180, 3, 52, "Subtitle",ExpressionUUID->"992a1a25-16c2-4e6c-934a-2996bff858cc"],
Cell[994, 35, 550, 16, 30, "Author",ExpressionUUID->"3d407fd3-b3ce-4807-bc00-e4fc254889f4"],
Cell[1547, 53, 666, 17, 52, "Affiliation",ExpressionUUID->"7b1a501c-a52d-4ee8-9f45-2e7fa37b5dc8"],
Cell[2216, 72, 712, 14, 82, "Abstract",ExpressionUUID->"4e8920a5-f210-4456-aa70-70792a11a918"],
Cell[CellGroupData[{
Cell[2953, 90, 150, 3, 67, "Chapter",ExpressionUUID->"04e12454-a1f1-4efc-a436-2fdf4db945a0"],
Cell[CellGroupData[{
Cell[3128, 97, 156, 3, 65, "Section",ExpressionUUID->"83123907-d6d5-4cb9-9982-4b68189951c9"],
Cell[3287, 102, 466, 11, 33, "Text",ExpressionUUID->"e002ff72-92ba-45e7-a724-074b5fb129a0"],
Cell[3756, 115, 268, 7, 43, "Input",ExpressionUUID->"23aeb543-2cfa-4fc6-a46a-5a4575eb796f"],
Cell[4027, 124, 238, 4, 33, "Text",ExpressionUUID->"6b5b51db-c40f-490f-97fc-6095ed96e882"],
Cell[4268, 130, 398, 10, 45, "Input",ExpressionUUID->"9eaa5d72-6ae9-487e-b277-3f16f63b895d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4703, 145, 157, 3, 65, "Section",ExpressionUUID->"07cece1e-c145-48f5-aadf-443aadf498e6"],
Cell[4863, 150, 753, 18, 55, "Text",ExpressionUUID->"2c391463-4368-4439-8014-7be57772efcc"],
Cell[5619, 170, 221, 5, 29, "Input",ExpressionUUID->"e6e20190-2bfd-40e0-a180-6e9ab8c43408"],
Cell[5843, 177, 377, 11, 33, "Text",ExpressionUUID->"509ee63a-dd04-4b49-a574-187f82c5fd61"],
Cell[6223, 190, 319, 8, 29, "Input",ExpressionUUID->"ee242640-0e6b-4d98-939a-b8557fd0d00e"],
Cell[6545, 200, 692, 14, 55, "Text",ExpressionUUID->"86e33d18-b363-4013-8798-e53c12ad7c88"],
Cell[7240, 216, 305, 7, 29, "Input",ExpressionUUID->"1b0c3581-0a4f-459b-9bb4-aa6e43bea988"],
Cell[7548, 225, 593, 17, 33, "Text",ExpressionUUID->"c3c8e8f3-0597-4872-a7d2-56615cf96f64"],
Cell[8144, 244, 318, 7, 29, "Input",ExpressionUUID->"6c693fce-9404-4891-921a-eda88cd928f4"],
Cell[8465, 253, 439, 13, 33, "Text",ExpressionUUID->"07aeff94-b578-49d8-aacb-51ecfcd9392b"],
Cell[8907, 268, 290, 6, 29, "Input",ExpressionUUID->"217dd05a-ecbe-422c-8e34-15e1d44ec9ee"],
Cell[CellGroupData[{
Cell[9222, 278, 160, 3, 53, "Subsection",ExpressionUUID->"e9cc2a49-eb42-4e56-8d78-c96cafd5a225"],
Cell[9385, 283, 174, 3, 33, "Text",ExpressionUUID->"46628208-01d1-4b61-aa6c-299cc6c93074"],
Cell[9562, 288, 552, 17, 48, "Input",ExpressionUUID->"1d51d8a3-21da-4a0a-b77f-22d04201b183"],
Cell[10117, 307, 171, 3, 33, "Text",ExpressionUUID->"faf9540e-803c-4b0f-9028-2172e722ae64"],
Cell[CellGroupData[{
Cell[10313, 314, 1054, 29, 30, "Input",ExpressionUUID->"3273ab9f-b0f7-43e6-8b21-1e73c58fd377"],
Cell[11370, 345, 135203, 2310, 243, "Output",ExpressionUUID->"d6c7778c-ed4e-43e7-896d-7228dca7afbe"]
}, Open  ]],
Cell[146588, 2658, 329, 7, 33, "Text",ExpressionUUID->"fc50130c-00a6-44c4-9be6-56f1c4da900f"],
Cell[146920, 2667, 484, 13, 29, "Input",ExpressionUUID->"fe3f8214-43af-4c8a-9fb5-9e415a752d95"],
Cell[147407, 2682, 468, 11, 33, "Text",ExpressionUUID->"c0ad0c97-195a-408c-a19e-667e07cd830c"],
Cell[147878, 2695, 230, 5, 29, "Input",ExpressionUUID->"3c5f9582-d8ae-40e3-a2a2-f83cf3969d6a"],
Cell[148111, 2702, 193, 3, 33, "Text",ExpressionUUID->"0da4f894-e939-4f45-bd4f-6e62695b2aa2"],
Cell[148307, 2707, 542, 14, 42, "Input",ExpressionUUID->"f1e11760-cfec-41e0-a7c9-746b9cece8a0"],
Cell[148852, 2723, 177, 3, 33, "Text",ExpressionUUID->"b112ebf1-3358-4738-9d0c-3d1c1eb05164"],
Cell[149032, 2728, 616, 15, 42, "Input",ExpressionUUID->"d34e5bad-5d05-46bd-b237-f35b8e4c6b7a"],
Cell[149651, 2745, 351, 7, 33, "Text",ExpressionUUID->"9a6fda3e-37b7-4255-a1da-37200dfc56a5"],
Cell[CellGroupData[{
Cell[150027, 2756, 326, 7, 29, "Input",ExpressionUUID->"74548539-46b1-499c-9f7a-62f719685cbd"],
Cell[150356, 2765, 592, 14, 34, "Output",ExpressionUUID->"d80e994c-c239-4214-a5fb-6a66e2ba88ce"]
}, Open  ]],
Cell[150963, 2782, 345, 7, 33, "Text",ExpressionUUID->"f26e295b-c4dd-4cc0-9c10-5bd29c1e0236"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151369, 2796, 184, 3, 67, "Chapter",ExpressionUUID->"11223051-9c9c-4f14-adbd-d06f863420ca"],
Cell[151556, 2801, 646, 14, 55, "Text",ExpressionUUID->"547aa205-2915-4166-8635-09dbbf4faa40"],
Cell[152205, 2817, 1082, 24, 63, "Input",ExpressionUUID->"d74615a2-aa40-485e-86c2-eba973ff606c"],
Cell[153290, 2843, 196, 3, 33, "Text",ExpressionUUID->"4c2f337b-0f2c-440d-bde6-ee807f7bea84"],
Cell[153489, 2848, 910, 22, 45, "Input",ExpressionUUID->"8ce6ce34-a06a-4522-b67c-fe0768f92929"],
Cell[154402, 2872, 236, 6, 33, "Text",ExpressionUUID->"66455c3c-c4e8-4afd-b070-f058faf39298"],
Cell[154641, 2880, 986, 23, 43, "Input",ExpressionUUID->"14d1f125-b440-466d-82f4-956b96726ea3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155664, 2908, 150, 3, 67, "Chapter",ExpressionUUID->"2776c639-17a0-4b17-9074-91022bbfd59f"],
Cell[155817, 2913, 1125, 32, 33, "Text",ExpressionUUID->"49524974-cc8e-4830-9833-f4de1c805153"],
Cell[CellGroupData[{
Cell[156967, 2949, 1403, 34, 53, "Input",ExpressionUUID->"9bb9ee97-7813-4c7f-94cb-dfaec2f158bc"],
Cell[158373, 2985, 124508, 2139, 252, "Output",ExpressionUUID->"faaa1abc-9014-4445-b26a-ab0ff0d50bef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282918, 5129, 1261, 32, 53, "Input",ExpressionUUID->"1ee00f1e-d828-4155-86a8-07882f9399c9"],
Cell[284182, 5163, 131570, 2255, 252, "Output",ExpressionUUID->"78a0fa06-ebec-403f-b4ca-13fca9649df4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/field-lines.asy <==
// Liénard--Wiechert potentials and the electromagnetic memory effect
// Field Lines
//
// Níckolas de Aguiar Alves^1 and Bruno Arderucio Costa^2
// ^1 Center for Natural and Human Sciences, Federal University of ABC, Santo André, São Paulo, Brazil
// ^2 Center for Relativity and Cosmology, Troy University, Troy, Alabama, USA 
//
// This is a supplementary material to the paper ``Liénard--Wiechert potentials and the electromagnetic memory effect'', to appear in the American Journal of Physics. Here we compute and plot the field lines for a charged particle following an inertial-accelerated-inertial trajectory.

settings.outformat = "pdf";

import graph; // 2D graphics

size(8cm);

// units and conventions
// c = 1 throughout the code
// \epsilon_0 = 1/4\pi throughout the code
// the source particle has q = 1
// the theory is electrodynamics in 3+1 dimensions, but all motions and visualizations are constrained to the plane z=0 for simplicity

real init_time = -4; // time at which the simulation starts
real current_time = 3; // time of measurement
real Nsteps = 300; // maximum number of steps taken when integrating each field line
real length_step = 0.05; // step length when integrating each field line
int Nlines = 16; // number of field lines

real T = 0.075; // acceleration lasts roughly from -2T to 2T
pair r0 = (0,0); // position at t=0
pair vin = 0.25*expi(0); // incoming velocity
pair vout = 0.75*expi(pi/6); // outgoing velocity

pen orange = rgb(223,45,22); // color for the circles indicating acceleration period
currentpen = currentpen+linewidth(0.8pt); // thick lines

// numerical safety
real logcosh(real x) {
    real ax = abs(x);
    if (ax < 20) {
        return log(cosh(x));
    } else {
        // asymptotic expansion to avoid overflow: log(cosh(x)) = |x| - log(2) + log(1 + exp(-2|x|)) (holds for all real)
        return ax - log(2) + log(1 + exp(-2*ax));
    }
}

real sech(real x) {
    real ax = abs(x);
    if (ax < 20) {
        return 1/cosh(ax);
    } else {
        // asymptotic expansion to avoid overflow:
        return 2 exp(-ax);
    }
}

// particle trajectory -> acceleration and velocity must be manually computed and inputted here
pair R(real t) {
    return r0 + 0.5*t*(vin+vout) + 0.5*T*(vout-vin)*logcosh(t/T);
}

pair V(real t) {
    return 0.5*(vin+vout) + 0.5*(vout-vin)*tanh(t/T);
}

pair A(real t) {
    return (sech(t/T)^2)*(vout-vin)/(2*T);
}

// drawing trajectory
path trajectory = graph(R, init_time, current_time, operator ..);
draw(trajectory, gray(0.375)+linewidth(0.8pt)+dashed);

// drawing acceleration region
draw(Circle(R(-2T),current_time+2T),orange+linewidth(0.8pt));
draw(Circle(R(2T),current_time-2T),orange+linewidth(0.8pt));

// computing retarded time (Newton–Raphson)
real f(real t, pair r, real tret) { // tret is defined implicitly for each r and t by f(t,r,tret) = 0
    return t-tret - sqrt(abs2(r - R(tret)));
}

real df(real t, pair r, real tret) { // derivative of f (wrt tret) to be used in the Newton–Raphson method
    pair rcurly = r - R(tret);
    return -1 + dot(rcurly,V(tret))/sqrt(abs2(rcurly));
}

real tretNR(real t, pair r, real epsilon=1e-4, int Nmax=10) { // retarded time computed using the Newton–Raphson algorithm for finding the roots of f
    real tret0 = t - abs(r - R(t)); // initial guess uses the current position of the particle
    real tret;
    for (int i = 0; i < Nmax; ++i){
        tret = tret0 - f(t,r,tret0)/df(t,r,tret0);
        if (abs(tret-tret0) < epsilon) {
            return tret;
        } else {
            tret0 = tret;
        }
    }
    abort(format('Newton–Raphson failed to converge after %d iterations. tret may not have the desired precision!\n', Nmax));
    return 0;
}

// Liénard–Wiechert electric field 
pair E(real t, pair r) {
    real tret = tretNR(t, r);
    pair Rret = R(tret);
    pair Vret = V(tret);
    pair Aret = A(tret);
    real rcurly = abs(r - Rret);
    pair n = (r - Rret)/rcurly;
    real alpha = 1 - dot(n,Vret);

    return (1-abs2(Vret))*(n-Vret)/((alpha^3)*(rcurly^2)) + dot(n,Aret)*(n-Vret)/((alpha^3)*rcurly) - (Aret)/((alpha^2)*rcurly);
}

// field line
pair line_step(real t, pair r0, real ds=0.01) { // ds is the parametric step along the line, r0 is the initial position, t is the current time
    pair k1 = ds*unit(E(t,r0));
    pair k2 = ds*unit(E(t,r0+k1/2));
    pair k3 = ds*unit(E(t,r0+k2/2));
    pair k4 = ds*unit(E(t,r0+k3));
    return r0 + (k1+2*k2+2*k3+k4)/6; // Runge–Kutta 4 for an autonomous system (the field lines do not depend on s)
}

pair[] seeds = new pair[Nlines];

for (int i = 0; i < Nlines; ++i){ // seeds are computed by using the transformation laws for eletric fields under a boost, times a normalization
    pair V = V(init_time);
    real Vmag = length(V);
    pair v = 0;
    pair n = expi(2*pi*i/Nlines);
    if (Vmag > 0){
        v = unit(V);
        n = expi(2*pi*i/Nlines)*v;
    }
    real gam = 1/sqrt(1-Vmag^2);
    real norm = sqrt((1-Vmag^2)/(1-(dot(V,n))^2));
    seeds[i] = norm*gam*n + norm*(1-gam)*dot(v,n)*v;
}

// remark: the seeds are normalized directions around the origin! 

guide[] lines = array(Nlines, nullpath);
for (int i = 0; i < Nlines; ++i){
    pair z = R(init_time) + (current_time-init_time)*V(init_time) + (current_time-init_time)*seeds[i];
    pair p = R(current_time);
    lines[i] = lines[i] -- z;
    for (int j = 1; j < Nsteps; ++j){
        z = line_step(current_time, z, ds=-length_step);
        lines[i] = lines[i] .. z;
        if (abs(z-p) < length_step) {
            break;
        }
    }
    draw(lines[i]);
}
